Exotic properties of neutrinos using effective Lagrangians and specific models

This doctoral dissertation presents several works on nonstandard properties of neutrinos exploiting the synergies between effective field theory and models. The phenomena are first analysed by means of effective operators, which allow to discuss their phenomenological consequences and to derive estimations about the mass scale of the heavy particles needed to induce the new interactions. In a second phase we propose models that realise the effective operators, allowing us to check the conclusions of effective field theory as well as to extract new phenomenological features of the scenarios considered. The text is divided into two parts: in the first one we apply these ideas to an effective interaction that generates magnetic dipole moments for right-handed neutrinos, and in the second one we discuss a family of operators that violate lepton number without quarks, and which can allow for large rates of neutrinoless double $\beta$ decay and small neutrino masses. The right-handed neutrino magnetic moments have the potential to show up in many different scenarios, and the nonobservation of the associated phenomenology allows to constrain their value, and therefore the associated new physics scale. The operators discussed in the second part of the text can potentially dominate neutrinoless double $\beta$ decay and provide signals in the next generation of experiments; they can be classified according to the chirality of the two final-state leptons, and induce neutrino mass matrices with a well-defined hierarchy related to that of the charged lepton masses. In both cases we provide example models that realise the phenomenology and we discuss their observability in ongoing and near-future experiments.

==> anc/diagram-l-3l.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{diagram-l-3l-fig}
	\begin{fmfgraph*}(3.5,3.5)
		\fmfleft{ph1,ph2,la,ph3}
		\fmfright{ld,lc,ph4,lb}
		\fmf{fermion,width=1.5pt,tension=2}{la,g}
		\fmf{fermion,width=1.5pt,tension=1}{lb,g}
		\fmf{dashes,label=$\kappa^{- -}$,tension=1,label.side=left}{g,gstar}
		\fmf{fermion,width=1.5pt,tension=0.9}{gstar,lc}
		\fmf{fermion,width=1.5pt,tension=0.9}{gstar,ld}
		\fmfdot{g,gstar}
		\fmflabel{$\ell^-$}{la}
		\fmflabel{$\ell^+$}{lb}
		\fmflabel{$\ell^-$}{lc}
		\fmflabel{$\ell^-$}{ld}
		\fmflabel{$g$}{g}
		\fmfv{label=$g^*$,label.angle=-135}{gstar}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-0nu2beta-5.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-5-fig}
	\begin{fmfgraph*}(8,6)
		
		\fmfstraight
		\fmfleft{phq1,q1,phe1,phn1,phe2,q2,phq2}
		\fmfright{q3,phq3,e1,phn2,e2,phq4,q4}
		\fmftop{phi1}
		\fmfbottom{phi2}
		\fmf{fermion,width=1.5pt,tension=4,label=$d$}{q1,i1}
		\fmf{fermion,width=1.5pt,tension=4,label=$d$,label.side=left}{q2,i2}
		\fmf{fermion,width=1.5pt,tension=1,label=$u$}{i1,q3}
		\fmf{fermion,width=1.5pt,tension=1,label=$u$,label.side=left}{i2,q4}
		\fmf{phantom,tension=0.6}{phi2,i1}
		\fmf{phantom,tension=0.6}{phi1,i2}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=1.7,label=$W$,label.side=left}{i1,i3}
		%\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=1.7,label=$W$}{i2,i4}
		\fmf{fermion,width=1.5pt,tension=1.6,label=$\nu$}{maj,i3}
		\fmf{fermion,width=1.5pt,tension=1.6,label=$\nu$,label.side=left}{maj,i4}
		\fmf{fermion,width=1.5pt,tension=1,label=$e$}{i3,e1}
		\fmf{fermion,width=1.5pt,tension=1,label=$e$,label.side=left}{i4,e2}
		\fmfdot{i1,i2,i3,i4}
		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{maj}
		%\fmfv{label={\Large \textrm{a)}},label.angle=90}{phq2}
		
	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-0nu2beta-7.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-7-fig}
	\begin{fmfgraph*}(8,6)
		 
		\fmfstraight
		\fmfleft{phq1,q1,phe1,phn1,phe2,q2,phq2}
		\fmfright{q3,phq3,e1,phn2,e2,phq4,q4}
		\fmftop{phi1}
		\fmfbottom{phi2}
		\fmf{fermion,width=1.5pt,tension=4,label=$d$}{q1,i1}
		\fmf{fermion,width=1.5pt,tension=4,label=$d$,label.side=left}{q2,i2}
		\fmf{fermion,width=1.5pt,tension=1,label=$u$}{i1,q3}
		\fmf{fermion,width=1.5pt,tension=1,label=$u$,label.side=left}{i2,q4}
		\fmf{phantom,tension=0.6}{phi2,i1}
		\fmf{phantom,tension=0.6}{phi1,i2}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=1.7,label=$W$,label.side=left}{i1,i3}
		%\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=1.7,label=$W$}{i2,i4}
		\fmf{fermion,width=1.5pt,tension=1,label=$\nu$}{i4,i3}
		\fmf{fermion,width=1.5pt,tension=1,label=$e$}{i3,e1}
		\fmf{fermion,width=1.5pt,tension=1,label=$e$,label.side=left}{i4,e2}
		\fmfdot{i1,i2,i3}
		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{i4}
		%\fmfv{label={\Large \textrm{b)}},label.angle=90}{phq2}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-0nu2beta-9.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-9-fig}
	\begin{fmfgraph*}(7,5)
		
		\fmfstraight
		\fmfleft{phq1,q1,phe1,phe2,q2,phq2}
		\fmfright{q3,phq3,e1,e2,phq4,q4}
		\fmftop{phi1}
		\fmfbottom{phi2}
		\fmf{fermion,width=1.5pt,tension=4,label=$d$}{q1,i1}
		\fmf{fermion,width=1.5pt,tension=4,label=$d$,label.side=left}{q2,i2}
		\fmf{fermion,width=1.5pt,tension=1,label=$u$}{i1,q3}
		\fmf{fermion,width=1.5pt,tension=1,label=$u$,label.side=left}{i2,q4}
		\fmf{phantom,tension=1.5}{phi2,i1}
		\fmf{phantom,tension=1.5}{phi1,i2}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=1.7,label=$W$,label.side=left}{i1,i}
		%\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=1.7,label=$W$}{i2,i}
		\fmf{fermion,width=1.5pt,tension=1,label=$e$,label.side=right}{i,e1}
		\fmf{fermion,width=1.5pt,tension=1,label=$e$,label.side=left}{i,e2}
		\fmfdot{i1,i2}
		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{i}
		%\fmfv{label={\Large \textrm{c)}},label.angle=90}{phq2}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-0nu2beta-blob.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-blob-fig}
	\begin{fmfgraph*}(4,3)
		\fmfleft{ph1,d1,d2,ph2}
		\fmfright{u1,e1,e2,u2}

		\fmf{fermion,width=1.5pt,label=$d$,tension=2}{d1,bb}
		\fmf{fermion,width=1.5pt,label=$d$,tension=2}{d2,bb}

		\fmf{fermion,width=1.5pt,label=$u$,label.side=right}{bb,u1}
		\fmf{fermion,width=1.5pt,label=$u$}{bb,u2}
		\fmf{fermion,width=1.5pt,label=$e$}{bb,e1}
		\fmf{fermion,width=1.5pt,label=$e$}{bb,e2}

		\fmfblob{1cm}{bb}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-0nu2beta-model-numass-2W.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-model-numass-2W-fig}
	\begin{fmfgraph*}(6,3.8)

		\fmfleft{ph14,nuin,ph18,ph7,ph8}
		\fmfright{ph15,nuout,ph19,ph9,ph10}
		\fmftop{vchi}
		\fmfbottom{ph11,ph16,vphi1,ph12,vphi2,ph17,ph13}
		\fmfsurroundn{ph}{6}
		\begin{fmffor}{n}{1}{1}{6}
			\fmf{phantom,tension=1}{ph[n],vev[n]}
		\end{fmffor}
		\fmfcyclen{phantom,tension=2}{vev}{6}
		\fmf{phantom,tension=0.7}{ph2,ph3,vev3,vev2,ph2}
		\fmf{fermion,width=1.5pt,tension=1.2,label=$\nu_{\mathrm{L}}$,
				label.side=right}{nuin,weak1}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{L}}$,label.side=right,
				tension=1}{weak1,y1}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{R}}$,label.side=right,
				tension=1}{y1,g}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{L}}$,label.side=left,
				tension=1}{weak2,y2}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{R}}$,label.side=left,
				tension=1}{y2,g}
		\fmf{fermion,width=1.5pt,tension=1.2,label=$\nu_{\mathrm{L}}$,
				label.side=left}{nuout,weak2}
		\fmf{dashes,tension=0.01,label=$\kappa$,label.side=left}{g,muk}
		\fmf{dashes,tension=0.01,label=$\chi^{+ +}$,label.side=left,
				label.dist=0.1cm}{muk,WWchi}
		\fmf{dashes,tension=0.02}{vchi,WWchi}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,left=0.5,tension=0,smooth,label=$W$,
				label.side=left}{weak1,WWchi}
		\fmf{photon,left=0.5,tension=0,smooth,label=$W$,
				label.side=left}{WWchi,weak2}
		\fmf{dashes,tension=0}{muk,vev1}
		\fmf{dashes,tension=0}{y1,vphi1}
		\fmf{dashes,tension=0}{y2,vphi2}
		\fmfdot{weak1,weak2,g,muk,WWchi,y1,y2}
		%\fmfdot{vev1,vev2,vev3,vev4,vev5,vev6}
		\fmfv{label=$\left< \chi \right>$,label.dist=0.13cm}{vchi}
		\fmfv{label=$\left< \chi \right>$,label.dist=0.07}{vev1}
		\fmfv{label=$\left< \phi \right>$,label.dist=0.07,label.angle=-90}{vphi1}
		\fmfv{label=$\left< \phi \right>$,label.dist=0.07,label.angle=-90}{vphi2}
		\fmfv{label={\scriptsize $\mu_\kappa$},label.angle=180,label.dist=0.13cm}{muk}

	\end{fmfgraph*}
\end{fmffile}

\end{document}




==> anc/feyn-0nu2beta-model-numass-2chi.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-model-numass-2chi-fig}
	\begin{fmfgraph*}(8,3.5)

		\fmfleft{nuin,ph1,ph2,ph3}
		\fmfright{nuout,ph4,ph5,ph6}
		\fmftop{ph8,ph9,ph12,ph10,ph11}
		\fmf{fermion,width=1.5pt,tension=1.7,label=$\nu_{\mathrm{L}}$,
				label.side=right}{nuin,y1}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{R}}$,label.side=right}{y1,g}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{R}}$,label.side=left}{y2,g}
		\fmf{fermion,width=1.5pt,tension=1.7,label=$\nu_{\mathrm{L}}$,
				label.side=left}{nuout,y2}
		\fmf{dashes,tension=0,label=$\kappa$,label.side=left}{g,muk}
		\fmf{dashes,left=0.2,tension=0.02,label=$\phi^+$,label.dist=0.1,
				label.side=left}{y1,l61}
		\fmf{dashes,left=0.2,tension=0.02,label=$\chi^+$,label.dist=0.1,
				label.side=left}{l61,muk}
		\fmf{dashes,left=0.2,tension=0.02,label=$\chi^+$,label.dist=0.1cm,
				label.side=left}{muk,l62}
		\fmf{dashes,left=0.2,tension=0.02,label=$\phi^+$,label.dist=0.1cm,
				label.side=left}{l62,y2}
		\fmf{phantom,tension=0.016}{ph12,muk}
		\fmf{phantom,tension=0.01}{ph9,vsigma1}
		\fmf{phantom,tension=0.01}{ph10,vsigma2}
		\fmf{dashes,tension=0.01}{vsigma1,l61,vphi1}
		\fmf{dashes,tension=0.01}{vsigma2,l62,vphi2}
		\fmf{phantom,tension=0.01}{vphi1,ph2}
		\fmf{phantom,tension=0.01}{vphi2,ph5}
		\fmfdot{y1,y2,g,muk,l61,l62}
		\fmfv{label=$\left< \sigma \right>$,label.dist=0.1cm,label.angle=110}{vsigma1}
		\fmfv{label=$\left< \phi \right>$,label.dist=0.01,label.angle=158}{vphi1}
		\fmfv{label=$\left< \sigma \right>$,label.dist=0.1cm,label.angle=70}{vsigma2}
		\fmfv{label=$\left< \phi \right>$,label.dist=0.01,label.angle=22}{vphi2}
		\fmfv{label={\scriptsize $\mu_\kappa$},label.angle=90,label.dist=0.13cm}{muk}
		\fmfv{label={\scriptsize $\lambda_6$},label.angle=-45,label.dist=0.13cm}{l61}
		\fmfv{label={\scriptsize $\lambda_6$},label.angle=-135,label.dist=0.06cm}{l62}

	\end{fmfgraph*}
\end{fmffile}

\end{document}




==> anc/feyn-0nu2beta-model-numass-2phi.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-model-numass-2phi-fig}
	\begin{fmfgraph*}(8,3)

		\fmfleft{nuin,ph7,ph8}
		\fmfright{nuout,ph9,ph10}
		\fmftop{vsigma}
		\fmfsurroundn{ph}{6}
		\begin{fmffor}{n}{1}{1}{6}
			\fmf{phantom,tension=1}{ph[n],vev[n]}
		\end{fmffor}
		\fmfcyclen{phantom,tension=4}{vev}{6}
		\fmf{phantom,tension=1.4}{ph5,ph6,vev6,vev5,ph5}
		\fmf{fermion,width=1.5pt,tension=1.7,label=$\nu_{\mathrm{L}}$,
				label.side=right}{nuin,y1}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{R}}$,label.side=right}{y1,g}
		\fmf{fermion,width=1.5pt,label=$e_{\mathrm{R}}$,label.side=left}{y2,g}
		\fmf{fermion,width=1.5pt,tension=1.7,label=$\nu_{\mathrm{L}}$,
				label.side=left}{nuout,y2}
		\fmf{dashes,tension=0.01,label=$\kappa$,label.side=left}{g,muk}
		\fmf{dashes,tension=0.01,label=$\chi^{+ +}$,label.side=left,
				label.dist=0.1cm}{muk,lambda6}
		\fmf{dashes,tension=0.02}{vsigma,lambda6}
		\fmf{dashes,left=0.5,tension=0,smooth,label=$\phi^+$,
				label.side=left}{y1,lambda6}
		\fmf{dashes,left=0.5,tension=0,smooth,label=$\phi^+$,
				label.side=left}{lambda6,y2}
		\fmf{dashes,tension=0}{muk,vev1}
		\fmfdot{y1,y2,g,muk,lambda6}
		%\fmfdot{vev1,vev2,vev3,vev4,vev5,vev6}
		\fmfv{label=$\left< \sigma \right>$}{vsigma}
		\fmfv{label=$\left< \chi \right>$,label.dist=0.07}{vev1}
		\fmfv{label={\scriptsize $\mu_\kappa$},label.angle=180,label.dist=0.13cm}{muk}
		\fmfv{label={\scriptsize $\lambda_6$},label.angle=45,
				label.dist=0.13cm}{lambda6}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-0nu2beta-model-numass-WudkaGauge-G.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-model-numass-WudkaGauge-G-fig}
	\begin{fmfgraph*}(7,2)
		\fmfleft{nuin,ph1}
		\fmfright{nuout,ph2}
		\fmftop{muk}
		\fmf{fermion,width=1.5pt,label=$\nu$,label.side=right,tension=2}{nuin,weak1}
		\fmf{fermion,width=1.5pt,label=$e$,label.side=right}{weak1,g}
		\fmf{fermion,width=1.5pt,label=$\nu$,label.side=left,tension=2}{nuout,weak2}
		\fmf{fermion,width=1.5pt,label=$e$,label.side=left}{weak2,g}
		\fmf{dashes,label=$\kappa_1,, \kappa_2$,tension=0.01}{g,muk}
		%\fmfset{wiggly_slope}{80}
		\fmf{dashes,left=0.5,tension=0,label=$\phi^+$}{weak1,muk,weak2}
		\fmfdot{weak1,g,weak2,muk}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-0nu2beta-model-numass-WudkaGauge-W.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-0nu2beta-model-numass-WudkaGauge-W-fig}
	\begin{fmfgraph*}(7,2)
		\fmfleft{nuin,ph1}
		\fmfright{nuout,ph2}
		\fmftop{muk}
		\fmf{fermion,width=1.5pt,label=$\nu$,label.side=right,tension=2}{nuin,weak1}
		\fmf{fermion,width=1.5pt,label=$e$,label.side=right}{weak1,g}
		\fmf{fermion,width=1.5pt,label=$\nu$,label.side=left,tension=2}{nuout,weak2}
		\fmf{fermion,width=1.5pt,label=$e$,label.side=left}{weak2,g}
		\fmf{dashes,label=$\kappa_1,, \kappa_2$,tension=0.01}{g,muk}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,left=0.5,tension=0,label=$W$}{weak1,muk,weak2}
		\fmfdot{weak1,g,weak2,muk}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-Schechter-Valle.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-Schechter-Valle-fig}
	\begin{fmfgraph*}(8,6)
		\fmfleft{nuin,ph1}
		\fmfright{nuout,ph2}
		\fmftop{ph3,ph5,ph6,ph4}

		\fmf{fermion,width=1.5pt,label=$\nu_{\mathrm{L}}$,label.side=left,
				tension=2}{w1,nuin}
		\fmf{fermion,width=1.5pt,label=$e$,label.side=left}{bb,w1}

		\fmf{fermion,width=1.5pt,label=$\nu_{\mathrm{L}}$,label.side=right,
				tension=2}{w2,nuout}
		\fmf{fermion,width=1.5pt,label=$e$,label.side=right}{bb,w2}

		\fmf{fermion,width=1.5pt,label=$u$,label.side=left,tension=0.02}{bb,w3}
		\fmf{fermion,width=1.5pt,label=$d$,label.side=left,tension=0.02}{q1,bb}
		\fmf{fermion,width=1.5pt,label=$d$,left=1.2,tension=0.01}{w3,q1}

		\fmf{fermion,width=1.5pt,label=$u$,label.side=right,tension=0.02}{bb,w4}
		\fmf{fermion,width=1.5pt,label=$d$,label.side=right,tension=0.02}{q2,bb}
		\fmf{fermion,width=1.5pt,label=$d$,right=1.2,tension=0.01}{w4,q2}

		\fmf{phantom,tension=0.01}{ph3,w3}
		\fmf{phantom,tension=0.01}{ph4,w4}
		\fmf{phantom,tension=0.01}{ph5,q1}
		\fmf{phantom,tension=0.01}{ph6,q2}

		\fmfset{wiggly_slope}{80}
		\fmf{photon,label=$W$,tension=0.01}{w3,w1}
		\fmf{photon,label=$W$,label.side=left,tension=0.01}{w4,w2}

		\fmfdot{w1,w2,w3,w4}
		\fmfblob{1cm}{bb}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-Wnue-model-O7-prime.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-Wnue-model-O7-prime-fig}
	\begin{fmfgraph*}(6,2.5)
		\fmfleft{nuin,ph1,ph2}
		\fmfstraight
		\fmfright{eout,ph3,ph4}
		\fmftop{ph5,phi,phip1,W,phip2,ph6}
		\fmf{fermion,width=1.5pt,tension=1.2,label=$\ell_{\mathrm{L}}$,
				label.side=left}{ynu,nuin}
		\fmf{fermion,width=1.5pt,tension=1.2,label=$e_{\mathrm{R}}$,
				label.side=right}{ye,eout}
		\fmf{fermion,width=1.5pt,tension=0.8,label=$L_{\mathrm{L}}$,
				label.side=right}{ynu,weak}
		\fmf{fermion,width=1.5pt,tension=1.2,label=$L_{\mathrm{L}}$,
				label.side=right}{weak,ye}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=0.002,label=$W$,label.side=left}{weak,W}
		\fmf{dashes,tension=0.002,label=$\phi^{ \prime}$,label.side=left}{ye,phip2}
		\fmf{dashes,tension=0.002,label=$\chi$,label.side=right}{ynu,mu}
		\fmf{dashes,tension=0.001}{mu,phi}
		\fmf{dashes,tension=0.001}{mu,phip1}
		\fmfdot{ynu,ye,weak,mu}
		\fmfv{label=$\phi$,label.angle=-90,label.dist=0.55cm}{phi}
		\fmfv{label=$\phi^\prime$,label.angle=-90,label.dist=0.55cm}{phip1}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-Wnue-model-O7.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-Wnue-model-O7-fig}
	\begin{fmfgraph*}(6,4.25)
		\fmfleft{ph2,nuin,phi1,ph7,ph10}
		\fmfstraight
		\fmfright{ph8,eout,ph3,ph4,ph1}
		\fmfbottom{ph5,W,ph6}
		\fmftop{ph12,ph9,phi2,phi3,ph14,ph15}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\ell_{\mathrm{L}}$,
				label.side=left}{ynu,nuin}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$e_{\mathrm{R}}$,
				label.side=right}{ye,eout}
		\fmf{fermion,width=1.5pt,tension=1.1,label=$L_{\mathrm{L}}$,
				label.side=left}{ynu,weak}
		\fmf{fermion,width=1.5pt,tension=1,label=$L_{\mathrm{L}}$,
				label.side=left}{weak,ye}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=0.001,label=$W$,label.side=left}{weak,W}
		\fmf{dashes,tension=0.001,label=$\chi$,label.side=left,left=0.2}{ynu,mu}
		\fmf{dashes,tension=0.001,label=$\phi$,label.side=right}{mu,phi1}
		\fmf{dashes,tension=0.0015,left=0.2}{mu,lpp}
		\fmf{dashes,tension=0.001,label=$\phi^{ \prime}$,label.side=right,
					right=0.4}{ye,lpp}
		\fmf{dashes,tension=0.001}{lpp,phi3}
		\fmf{dashes,tension=0.001}{lpp,phi2}
		\fmfv{label=$\phi^\prime$,label.angle=63,label.dist=0.63cm}{mu}
		\fmfv{label=$\phi$,label.dist=0.45cm,label.angle=-100}{phi2}
		\fmfv{label=$\phi$,label.dist=0.45cm,label.angle=-85}{phi3}
		\fmfv{label={\scriptsize $\lambda_{\phi \phi}$},label.angle=-90}{lpp}
		\fmfdot{ynu,ye,weak,mu,lpp}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-Wnue-model-numass-prime.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-Wnue-model-numass-prime-fig}
	\begin{fmfgraph*}(6.5,3.8)
		\fmfleft{ph9,nuin,ph1,ph2,ph11}
		\fmfright{ph10,nuout,ph3,ph4,ph12}
		\fmftop{ph5,vp1,ph6}
		\fmfbottom{ph7,vp2,ph8}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{L}}$,
				label.side=left}{ynu,nuin}
		\fmf{fermion,width=1.5pt,tension=1,label=$L_{\mathrm{L}}^-$,
				label.side=right}{ynu,ye}
		\fmf{fermion,width=1.5pt,tension=1,label=$e_{\mathrm{R}}$,
				label.side=right}{ye,Ye}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{L}}$,
				label.side=right}{Ye,nuout}
		\fmf{dashes,left=0.4,tension=0.001,label=$\chi^+$,label.side=left}{ynu,mu}
		\fmf{dashes,left=0.4,tension=0.001,label=$\phi^+$,label.side=left}{mu,Ye}
		\fmf{dashes,tension=0.005}{mu,vp1}
		\fmf{dashes,tension=0.001}{ye,vp2}
		\fmfdot{ynu,ye,Ye,mu}
		\fmfv{label=$\left< \phi^\prime \right>$,label.angle=90,
					label.dist=0.05cm}{vp1}
		\fmfv{label=$\left< \phi^\prime \right>$,label.angle=-90,
					label.dist=0.05cm}{vp2}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-Wnue-model-numass.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-Wnue-model-numass-fig}
	\begin{fmfgraph*}(9,3.5)
		\fmfleft{nuin,ph7,ph8}
		\fmfright{nuout,ph9,ph10}
		\fmftop{vph}

		\fmfsurroundn{ph}{6}
		\begin{fmffor}{n}{1}{1}{6}
			\fmf{phantom,tension=1}{ph[n],vev[n]}
		\end{fmffor}
		\fmfcyclen{phantom,tension=4}{vev}{6}
		\fmf{phantom,tension=1.4}{ph5,ph6,vev6,vev5,ph5}
		
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{L}}$,
				label.side=left}{ynu,nuin}
		\fmf{fermion,width=1.5pt,tension=1,label=$L_{\mathrm{L}}^-$,
				label.side=right}{ynu,ye}
		\fmf{fermion,width=1.5pt,tension=1,label=$e_{\mathrm{R}}$,
				label.side=right}{ye,Ye}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{L}}$,
				label.side=right}{Ye,nuout}

		\fmf{dashes,tension=0.01,label=${\phi^\prime}^0$,label.side=left}{ye,lpp}
		\fmf{dashes,tension=0.01,label=${\phi^\prime}^0$,label.side=right}{lpp,mu}
		\fmf{phantom,tension=0.02}{vph,mu}
		\fmf{dashes,left=0.5,tension=0,smooth,label=$\chi^+$,
				label.side=left}{ynu,mu}
		\fmf{dashes,left=0.5,tension=0,smooth,label=$\phi^+$,
				label.side=left}{mu,Ye}
		\fmf{dashes,tension=0}{lpp,vev1}
		\fmf{dashes,tension=0}{lpp,vev4}

		\fmfdot{ynu,ye,Ye,lpp,mu}
		\fmfv{label=$\left< \phi \right>$,label.angle=0,label.dist=0.04cm}{vev1}
		\fmfv{label=$\left< \phi \right>$,label.angle=180,label.dist=0.04cm}{vev4}
		\fmfv{label={\scriptsize $\lambda_{\phi \phi}$},label.angle=-45}{lpp}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-intro-eff1.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-intro-eff1-fig}
	\begin{fmfgraph*}(7.5,3)
		\fmfleft{f2,f1}
		\fmfright{f4,f3}

		\fmf{plain,width=1.5pt}{f1,i1}
		\fmf{plain,width=1.5pt}{f2,i1}

		\fmf{plain,width=1.5pt,label=$\Phi$}{i1,i2}

		\fmf{plain,width=1.5pt}{i2,f3}
		\fmf{plain,width=1.5pt}{i2,f4}

		\fmfdot{i1,i2}
		\fmflabel{$\phi_1$}{f1}
		\fmflabel{$\phi_2$}{f2}
		\fmflabel{$\phi_3$}{f3}
		\fmflabel{$\phi_4$}{f4}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-intro-eff2.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-intro-eff2-fig}
	\begin{fmfgraph*}(4,3)
		
		\fmfleft{f2,f1}
		\fmfright{f4,f3}

		\fmf{plain,width=1.5pt}{f1,i}
		\fmf{plain,width=1.5pt}{f2,i}

		\fmf{plain,width=1.5pt}{i,f3}
		\fmf{plain,width=1.5pt}{i,f4}

		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{i}
		
		\fmflabel{$\phi_1$}{f1}
		\fmflabel{$\phi_2$}{f2}
		\fmflabel{$\phi_3$}{f3}
		\fmflabel{$\phi_4$}{f4}

			
	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-lepto-onel-1.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}
\usepackage{amsmath}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-lepto-onel-1-fig}
	\begin{fmfgraph*}(6,4)
		\fmfleft{N}
		\fmfright{l,phi}

		\fmf{plain,width=1.5pt,tension=2.5,label=$N_2$,label.side=left}{N,z}
		\fmf{plain,width=1.5pt,label=$N_1$,tension=2}{z,Y}
		\fmf{fermion,width=1.5pt,label=$\ell_{\mathrm{L}}$,tension=1.2,
				label.side=left}{Y,b,l}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,right=0.6,tension=0,label=$B$}{z,b}
		\fmf{dashes,label=$\phi$,label.side=left,tension=0.6}{Y,phi}

		\fmfdot{Y,b}
		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{z}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-lepto-onel-2.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}
\usepackage{amsmath}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-lepto-onel-2-fig}
	\begin{fmfgraph*}(6,4)
		\fmfleft{N}
		\fmfright{l,phi}

		\fmf{plain,width=1.5pt,tension=2.5,label=$N_2$,label.side=left}{N,z}
		\fmf{plain,width=1.5pt,label=$N_1$,tension=2}{z,Y}
		\fmf{fermion,width=1.5pt,label=$\ell_{\mathrm{L}}$,tension=0.6,
				label.side=right}{Y,l}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,left=0.6,tension=0,label=$B$}{z,b}
		\fmf{dashes,label=$\phi$,label.side=right,tension=1.2}{Y,b,phi}

		\fmfdot{Y,b}
		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{z}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-lepto-tree.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}
\usepackage{amsmath}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-lepto-tree-fig}
	\begin{fmfgraph*}(5,3)
		\fmfleft{N}
		\fmfright{l,phi}

		\fmf{plain,width=1.5pt,tension=2,label=$N_2$,label.side=left}{N,Y}
		\fmf{fermion,width=1.5pt,label=$\ell_{\mathrm{L}}$}{Y,l}
		\fmf{dashes,label=$\phi$,label.side=left}{Y,phi}

		\fmfdot{Y}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-nuR-model-2Higgs.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-nuR-model-2Higgs-fig}
	\begin{fmfgraph*}(6,3)
		\fmfstraight
		\fmfleft{nuin,ph2,ph10}
		\fmfright{nuout,ph3,ph1}
		\fmftop{ph12,ph9,phi1,phi2,ph14,ph15}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{R}}$,
				label.side=right}{nuin,h}
		\fmf{fermion,width=1.5pt,tension=0.5,label=$E$,
				label.side=right}{h,hprime}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{R}}$,
				label.side=left}{nuout,hprime}
		\fmf{dashes,tension=0.001,label=$\omega$,label.side=left,
					left=0.4}{h,lop,hprime}
		\fmf{dashes,tension=0.0015}{lop,phi1}
		\fmf{dashes,tension=0.0015}{lop,phi2}
		\fmfv{label=$\phi$,label.dist=0.45cm,label.angle=-100}{phi1}
		\fmfv{label=$\phi$,label.dist=0.45cm,label.angle=-85}{phi2}
		\fmfv{label={\scriptsize $\lambda_{\omega \phi}$},label.angle=-90}{lop}
		\fmfdot{h,hprime,lop}


	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-nuR-model-magmo1.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-nuR-model-magmo1-fig}
	\begin{fmfgraph*}(6.5,2.8)
		\fmfleft{nuin,ph1,ph2,ph11}
		\fmfright{nuout,ph3,ph4,ph12}
		\fmftop{ph5,Bout,ph6}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{R}}$,
				label.side=right}{nuin,h}
		\fmf{fermion,width=1.5pt,tension=0.5,label=$E$,
				label.side=right}{h,hprime}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{R}}$,
				label.side=left}{nuout,hprime}
		\fmf{dashes,left=0.4,tension=0.001,label=$\omega$,label.side=left}
				{h,b}
		\fmf{dashes,left=0.4,tension=0.001,label=$\omega$,label.side=left}
				{b,hprime}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=0.003,label=$B$}{b,Bout}
		\fmfdot{h,b,hprime}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-nuR-model-magmo2.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-nuR-model-magmo2-fig}
	\begin{fmfgraph*}(6.5,2.8)
		\fmfleft{ph7,ph9,nuin,ph1,ph2}
		\fmfright{ph8,ph10,nuout,ph3,ph4}
		\fmfbottom{ph5,Bout,ph6}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{R}}$,
				label.side=right}{nuin,h}
		\fmf{fermion,width=1.5pt,tension=0.85,label=$E$,
				label.side=left}{h,b,hprime}
		\fmf{fermion,width=1.5pt,tension=1.4,label=$\nu_{\mathrm{R}}$,
				label.side=left}{nuout,hprime}
		\fmf{dashes,left=0.9,tension=0.001,label=$\omega$,label.side=left}
				{h,hprime}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,tension=0.003,label=$B$}{b,Bout}
		\fmfdot{h,b,hprime}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-seesaw-type-I-III.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-seesaw-type-I-III-fig}
	\begin{fmfgraph*}(6.5,3.25)
		\fmfleft{phi1,l1}
		\fmfright{phi2,l2}
		\fmftop{lb}

		\fmf{fermion,width=1.5pt,label=$\ell_{\mathrm{L}}$,label.side=right}{Y1,l1}
		\fmf{fermion,width=1.5pt,label=$\ell_{\mathrm{L}}$,label.side=left}{Y2,l2}
		\fmf{fermion,width=1.5pt,tension=2}{M,Y1}
		\fmf{fermion,width=1.5pt,tension=2}{M,Y2}
		\fmf{dashes,label=$\phi$,label.side=left}{Y1,phi1}
		\fmf{dashes,label=$\phi$,label.side=right}{Y2,phi2}

		\fmfdot{Y1,Y2}
		\fmfv{decor.shape=cross,label={\scriptsize $M$},decor.size=3.2mm,
				label.angle=-90}{M}
		\fmfv{label=$\nu_{\mathrm{R}},,\Sigma_{\mathrm{L}}^\mathrm{c}$,
				label.angle=-90,label.dist=1.04cm}{lb}
		\fmfv{label={\scriptsize $Y$},label.angle=180}{Y1}
		\fmfv{label={\scriptsize $Y$},label.angle=0}{Y2}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/feyn-seesaw-type-II.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{feyn-seesaw-type-II-fig}
	\begin{fmfgraph*}(3.5,5.5)
		\fmftop{l1,l2}
		\fmfbottom{phi1,phi2}

		\fmf{fermion,width=1.5pt,label=$\ell_{\mathrm{L}}$,label.side=left}{Y,l1}
		\fmf{fermion,width=1.5pt,label=$\ell_{\mathrm{L}}$,label.side=right}{Y,l2}

		\fmf{dashes,label=$\chi$,label.side=left,tension=1}{Y,mu}
		\fmf{dashes,label=$\phi$,label.side=right}{mu,phi1}
		\fmf{dashes,label=$\phi$,label.side=left}{mu,phi2}

		\fmfdot{Y,mu}
		\fmfv{label={\scriptsize $Y$},label.angle=90}{Y}
		\fmfv{label={\scriptsize $\mu$},label.angle=-90}{mu}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/numass-7-W.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{numass-7-W-fig}
	\begin{fmfgraph*}(5.5,5)

		\fmfleft{nuin}
		\fmfright{nuout}
		\fmf{fermion,width=1.5pt,label=$\nu$,label.side=left,tension=2.3}{eff,nuin}
		\fmf{fermion,width=1.5pt,label=$e,, \mu,, \tau$,label.side=right}{eff,weak}
		\fmf{fermion,width=1.5pt,label=$\nu$,tension=2.3,label.side=right}
				{weak,nuout}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,left,tension=0,label=$W$}{eff,weak}
		\fmfdot{weak}
		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{eff}

	\end{fmfgraph*}
\end{fmffile}

\end{document}



==> anc/numass-9-W.tex <==
%auto-ignore
\documentclass{article}

\usepackage{feynmp}

\pagestyle{empty}

\begin{document}

\unitlength = 1cm

\begin{fmffile}{numass-9-W-fig}
	\begin{fmfgraph*}(7,6)
		
		\fmfleft{nuin}
		\fmfright{nuout}
		\fmf{fermion,width=1.5pt,label=$\nu$,label.side=left,tension=2.3}{weak1,nuin}
		\fmf{fermion,width=1.5pt,label=$e,, \mu,, \tau$,label.side=left}{eff,weak1}
		\fmf{fermion,width=1.5pt,label=$e,, \mu,, \tau$,label.side=left}{eff,weak2}
		\fmf{fermion,width=1.5pt,label=$\nu$,tension=2.3,label.side=right}
				{weak2,nuout}
		\fmfset{wiggly_slope}{80}
		\fmf{photon,right,tension=0,label=$W$}{eff,weak1}
		\fmf{photon,right,tension=0,label=$W$}{eff,weak2}
		\fmfdot{weak1,weak2}
		\fmfv{decor.shape=circle,decor.filled=empty,decor.size=3mm,
				label.dist=0,label={\large $\times$}}{eff}

			
	\end{fmfgraph*}
\end{fmffile}

\end{document}


